Reverse asymptotic estimates for roots of the cuboid characteristic equation in the case of the second cuboid conjecture

A perfect cuboid is a rectangular parallelepiped whose edges, whose face diagonals, and whose space diagonal are of integer lengths. The second cuboid conjecture specifies a subclass of perfect cuboids described by one Diophantine equation of tenth degree and claims their non-existence within this subclass. This Diophantine equation has two parameters. Previously asymptotic expansions and estimates for roots of this equation were obtained in the case where the first parameter is fixed and the other tends to infinity. In the present paper reverse asymptotic expansions and estimates are derived in the case where the second parameter is fixed and the first one tends to infinity. Their application to the perfect cuboid problem is discussed.

==> anc/strategy_formulas_02.txt <==
f:=-6500*z^16*q^5*c^5-578846720*z^14*q^19*c-153234432*z^15*q^16*c^2-20448384*z^16*q^13*c^3-1547826*z^17*q^10*c^4-67764*z^18*q^7*c^5-1606*z^19*q^4*c^6+9980215296*z^16*q^21*c+1701953536*z^17*q^18*c^2+154057728*z^18*q^15*c^3+7565280*z^19*q^12*c^4+160454*z^20*q^9*c^5-1614*z^21*q^6*c^6-144*z^22*q^3*c^7+1676*z^4*q^9*c-100504*z^6*q^11*c+822*z^7*q^8*c^2-16*z^20*q*c^7+136*z^2*q^7*c+436*z^5*q^6*c^2+464*z^8*q^5*c^3+120*z^11*q^4*c^4+9*q^4*c^2*z^3+16*q^3*c^3*z^6+14*q^2*c^4*z^9+6*q*c^5*z^12-54267616*q^15*z^10*c-6715639*q^12*z^11*c^2-406704*q^9*z^12*c^3-11644*q^6*z^13*c^4-100*q^3*z^14*c^5-70*z^17*q^2*c^6+100132716544*z^18*q^23*c+21727477760*z^19*q^20*c^2+2693873664*z^20*q^17*c^3+208736000*z^21*q^14*c^4+10350688*z^22*q^11*c^5+320769*z^23*q^8*c^6+5680*z^24*q^5*c^7+44*z^25*q^2*c^8+399431958528*z^20*q^25*c+99455336448*z^21*q^22*c^2+14445182976*z^22*q^19*c^3+1348730880*z^23*q^16*c^4+83951616*z^24*q^13*c^5+3483648*z^25*q^10*c^6+92928*z^26*q^7*c^7+1446*z^27*q^4*c^8+10*z^28*q*c^9+687194767360*z^22*q^27*c+193273528320*z^23*q^24*c^2+32212254720*z^24*q^21*c^3+3523215360*z^25*q^18*c^4+264241152*z^26*q^15*c^5+13762560*z^27*q^12*c^6+491520*z^28*q^9*c^7+11520*z^29*q^6*c^8+160*z^30*q^3*c^9+1099511627776*z^21*q^30+z^31*c^10-19232*z^3*q^12-835456*z^5*q^14-16673760*z^7*q^16-905379840*z^11*q^20-173471488*q^18*z^9+c^6*z^15-3820926*z^8*q^13*c-300652*z^9*q^10*c^2-7552*z^10*q^7*c^3-358731776*z^12*q^17*c-58903808*z^13*q^14*c^2-5133808*z^14*q^11*c^3-250616*z^15*q^8*c^4-2*z^23*c^8-128*q^10*z-758251520*z^13*q^22+24467472384*z^15*q^24+201880240128*z^17*q^26+712964571136*z^19*q^28;

varphi:=-48396*z^20*q^9*c^5-1288*q^3*z^14*c^5+6600*z^18*q^7*c^5+13338*q^6*z^20*c^6-336*q^4*c^2*z^6+22512*z^18*q^16*c^2-127396*z^12*q^10*c^2-242464*q^10*z^9*c+784*q^4*c*z^3-19280*q^6*z^5*c+96288*q^8*z^7*c-216632*q^12*z^14*c^2+407048*z^16*q^14*c^2-30550*q^4*c^4*z^12+81626*q^6*c^4*z^14-181171*q^8*c^4*z^16+20220*q^12*z^20*c^4-34944*z^8*q^6*c^2+16320*q^8*z^4-57536*q^10*z^6-1860*q*c^5*z^12+128336*q^12*z^8-2208*q^6*z^2+286000*q^12*z^11*c+4033*q^8*z^22*c^6+11824*z^16*q^5*c^5-349480*q^12*z^17*c^3+127588*z^10*q^8*c^2-11812*q^4*c^6*z^18+187639*q^10*c^4*z^18+224*q^2*z*c-26272*q^14*z^19*c^3+3318*z^16*q^2*c^6-20*z^24*q*c^9-1072*q^3*z^2*c-168*q*z^3*c^2+1628*c^2*z^4*q^2+8960*q^5*z^4*c-5560*q^3*z^5*c^2-680*q*z^6*c^3+4820*q^2*z^7*c^3+7559*q^2*z^10*c^4+155*c^6*z^14+104*c^7*z^17+10*c^9*z^23+4*c^2*z^2+85*c^4*z^8+43*c^8*z^20+800*q^5*z-2144*q^7*z^3-960*q^9*z^5+32208*q^16*z^12-158624*q^14*z^10+2048*q^11*z^7+46048*q^13*z^9-150560*q^15*z^11+c^10*z^26+28*c^3*z^5+146*c^5*z^11+121856*q^17*z^13+78960*q^18*z^14+22912*q^19*z^15+2624*q^20*z^16-31616*q^7*z^6*c+39328*q^5*z^7*c^2-10872*q^3*z^8*c^3-13296*q^4*z^9*c^3-1460*q*z^9*c^4+6736*q^2*z^13*c^5+89328*q^9*z^8*c-142512*q^7*z^9*c^2+73264*q^5*z^10*c^3-9120*q^3*z^11*c^4+14024*q^6*z^11*c^3-253488*q^11*z^10*c+367064*q^9*z^11*c^2+486048*q^13*z^12*c-611096*q^11*z^13*c^2+384536*q^9*z^14*c^3+35024*q^14*z^13*c+282788*q^10*z^15*c^3-64612*q^8*z^13*c^3-226256*q^7*z^12*c^3+58560*c^4*z^13*q^5-121080*c^4*z^15*q^7-1456*c^6*z^15*q-28704*c^5*z^15*q^4+3024*c^6*z^17*q^3-688*c^7*z^18*q+64076*c^5*z^17*q^6+744*c^7*z^19*q^2-11456*q^18*z^17*c-90048*q^17*z^16*c-271104*q^16*z^15*c-334112*q^15*z^14*c+374640*q^13*z^15*c^2-210552*q^11*z^16*c^3+50420*q^9*z^17*c^4-7616*z^19*q^5*c^6+1936*c^7*z^20*q^3-64178*c^5*z^19*q^8-1376*c^7*z^21*q^4-180*c^8*z^21*q-c^8*z^22*q^2+157632*q^15*z^17*c^2-161760*q^13*z^18*c^3+107640*q^11*z^19*c^4+14784*z^21*q^7*c^6-2976*c^7*z^22*q^5+360*c^8*z^23*q^3-10764*q^10*z^21*c^5-1056*z^23*q^6*c^7+186*c^8*z^24*q^4-20*c^9*z^25*q^2;

psi:=-2208*q^6*z^2+16320*q^8*z^4-57536*q^10*z^6+128336*q^12*z^8-30550*c^4*z^12*q^4+4033*q^8*c^6*z^22+127588*z^10*q^8*c^2+48396*z^20*q^9*c^5+1288*q^3*z^14*c^5+407048*z^16*q^14*c^2+22512*z^18*q^16*c^2-127396*z^12*q^10*c^2-11824*z^16*q^5*c^5-6600*z^18*q^7*c^5-34944*z^8*q^6*c^2+784*q^4*c*z^3-19280*q^6*z^5*c+96288*q^8*z^7*c-242464*q^10*z^9*c-336*q^4*c^2*z^6+286000*q^12*z^11*c+4*c^2*z^2+85*c^4*z^8+43*c^8*z^20+28*c^3*z^5-121856*q^17*z^13+78960*q^18*z^14-22912*q^19*z^15+2624*q^20*z^16+146*c^5*z^11+155*c^6*z^14+104*c^7*z^17+10*c^9*z^23+c^10*z^26-800*q^5*z+2144*q^7*z^3+32208*q^16*z^12-2048*q^11*z^7-46048*q^13*z^9+150560*q^15*z^11+960*q^9*z^5-158624*q^14*z^10+20*z^24*q*c^9+3318*z^16*c^6*q^2+4820*q^2*z^7*c^3-39328*c^2*z^7*q^5+142512*c^2*z^9*q^7+14024*c^3*z^11*q^6+6736*c^5*z^13*q^2+10872*c^3*z^8*q^3+1460*c^4*z^9*q-13296*c^3*z^9*q^4-73264*c^3*z^10*q^5+9120*c^4*z^11*q^3-58560*c^4*z^13*q^5+121080*c^4*z^15*q^7+64076*c^5*z^17*q^6+744*c^7*z^19*q^2+7559*c^4*z^10*q^2+1456*c^6*z^15*q-28704*c^5*z^15*q^4-3024*c^6*z^17*q^3+688*c^7*z^18*q-64612*c^3*z^13*q^8+226256*c^3*z^12*q^7-89328*q^9*z^8*c+31616*q^7*z^6*c+35024*q^14*z^13*c+282788*q^10*z^15*c^3+253488*q^11*z^10*c-367064*q^9*z^11*c^2-486048*q^13*z^12*c+611096*q^11*z^13*c^2-384536*q^9*z^14*c^3+334112*q^15*z^14*c-374640*q^13*z^15*c^2+210552*c^3*z^16*q^11-50420*c^4*z^17*q^9+7616*z^19*c^6*q^5-1936*c^7*z^20*q^3-271104*q^16*z^15*c-64178*c^5*z^19*q^8-1376*c^7*z^21*q^4+180*c^8*z^21*q-c^8*z^22*q^2+90048*q^17*z^16*c-157632*q^15*z^17*c^2+161760*q^13*z^18*c^3-107640*c^4*z^19*q^11-14784*z^21*q^7*c^6+2976*c^7*z^22*q^5-360*c^8*z^23*q^3-11456*q^18*z^17*c-26272*q^14*z^19*c^3-10764*c^5*z^21*q^10-1056*z^23*q^6*c^7+186*c^8*z^24*q^4-20*c^9*z^25*q^2+224*q^2*z*c+1072*q^3*z^2*c+168*q*z^3*c^2+1628*c^2*z^4*q^2-8960*q^5*z^4*c+5560*q^3*z^5*c^2+680*q*z^6*c^3-216632*q^12*z^14*c^2-11812*q^4*c^6*z^18-349480*q^12*z^17*c^3+13338*q^6*z^20*c^6+1860*q*c^5*z^12+81626*q^6*z^14*c^4-181171*q^8*z^16*c^4+187639*q^10*z^18*c^4+20220*q^12*z^20*c^4;

eta:=-1002*q^2*z^11*c^4-2144*q^4*z^10*c^3-304*q^2*z^2*c-2/q^8*z^19*c^10-2/q^8*z^7*c^6-4/q^8*z^13*c^8-224*z^12*c^5-480/q^2*z^16*c^7-1584*q^10*z^10*c-2/q^6*z^15*c^8+28/q^6*z^9*c^6+1952*q^4*z^4*c+1120*z^6*c^3+412/q^2*z^7*c^4-2576*q^8*z^8*c-3008*q^2*z^8*c^3-1492*z^9*c^4-448/q^2*z^10*c^5-120/q^4*z^11*c^6-2592*q^6*z^6*c-2/q^6*c^4*z^3-80/q^2*z^4*c^3+(-639*q^2*z^11*c^4-1556*q^4*z^10*c^3-224*q^2*z^2*c+1/q^8*z^19*c^10+1/q^8*z^7*c^6+2/q^8*z^13*c^8-228*z^12*c^5-312/q^2*z^16*c^7-1120*q^10*z^10*c+1/q^6*z^15*c^8-14/q^6*z^9*c^6+1376*q^4*z^4*c+824*z^6*c^3+214/q^2*z^7*c^4-1824*q^8*z^8*c-2088*q^2*z^8*c^3-1054*z^9*c^4-360/q^2*z^10*c^5-52/q^4*z^11*c^6-1824*q^6*z^6*c+1/q^6*c^4*z^3-100/q^2*z^4*c^3-656*q^10*z^7-112*q^4*z+84/q^4*z^8*c^5-10/q^6*z^18*c^9-12/q^2*c^2*z-4/q^4*c^3*z^2-8/q^4*z^14*c^7-5/q^4*z^5*c^4-18/q^2*z^13*c^6-1301*z^15*c^6-6228*q^6*z^12*c^3-51/q^4*z^17*c^8-5685*q^4*z^13*c^4-3282*q^2*z^14*c^5-16/q^6*z^12*c^7-6/q^6*z^6*c^5-544*q^8*z^5+544*q^6*z^3-2632*q^4*z^7*c^2-164*c^2*z^3+1448*q^2*z^5*c^2-2204*q^6*z^9*c^2-3972*q^8*z^11*c^2)*sqrt(2)-928*q^10*z^7-160*q^4*z-50/q^4*z^5*c^4-76/q^2*z^13*c^6-1766*z^15*c^6-8816*q^6*z^12*c^3-78/q^4*z^17*c^8-8010*q^4*z^13*c^4-4704*q^2*z^14*c^5-768*q^8*z^5+768*q^6*z^3-3680*q^4*z^7*c^2-272*c^2*z^3+2048*q^2*z^5*c^2-3136*q^6*z^9*c^2-5616*q^8*z^11*c^2;

zeta:=1002*q^2*z^11*c^4-2144*q^4*z^10*c^3-304*q^2*z^2*c+2/q^8*z^19*c^10+2/q^8*z^7*c^6+4/q^8*z^13*c^8-224*z^12*c^5-480/q^2*z^16*c^7-1584*q^10*z^10*c+2/q^6*z^15*c^8-28/q^6*z^9*c^6+1952*q^4*z^4*c+1120*z^6*c^3-412/q^2*z^7*c^4-2576*q^8*z^8*c-3008*q^2*z^8*c^3+1492*z^9*c^4-448/q^2*z^10*c^5+120/q^4*z^11*c^6-2592*q^6*z^6*c+2/q^6*c^4*z^3-80/q^2*z^4*c^3+928*q^10*z^7+(-639*q^2*z^11*c^4+1556*q^4*z^10*c^3+224*q^2*z^2*c+1/q^8*z^19*c^10+1/q^8*z^7*c^6+2/q^8*z^13*c^8+228*z^12*c^5+312/q^2*z^16*c^7+1120*q^10*z^10*c+1/q^6*z^15*c^8-14/q^6*z^9*c^6-1376*q^4*z^4*c-824*z^6*c^3+214/q^2*z^7*c^4+1824*q^8*z^8*c+2088*q^2*z^8*c^3-1054*z^9*c^4+360/q^2*z^10*c^5-52/q^4*z^11*c^6+1824*q^6*z^6*c+1/q^6*c^4*z^3+100/q^2*z^4*c^3-656*q^10*z^7-112*q^4*z-84/q^4*z^8*c^5+10/q^6*z^18*c^9-12/q^2*c^2*z+4/q^4*c^3*z^2+8/q^4*z^14*c^7-5/q^4*z^5*c^4-18/q^2*z^13*c^6-1301*z^15*c^6+6228*q^6*z^12*c^3-51/q^4*z^17*c^8-5685*q^4*z^13*c^4+3282*q^2*z^14*c^5+16/q^6*z^12*c^7+6/q^6*z^6*c^5-544*q^8*z^5+544*q^6*z^3-2632*q^4*z^7*c^2-164*c^2*z^3+1448*q^2*z^5*c^2-2204*q^6*z^9*c^2-3972*q^8*z^11*c^2)*sqrt(2)+160*q^4*z+50/q^4*z^5*c^4+76/q^2*z^13*c^6+1766*z^15*c^6-8816*q^6*z^12*c^3+78/q^4*z^17*c^8+8010*q^4*z^13*c^4-4704*q^2*z^14*c^5+768*q^8*z^5-768*q^6*z^3+3680*q^4*z^7*c^2+272*c^2*z^3-2048*q^2*z^5*c^2+3136*q^6*z^9*c^2+5616*q^8*z^11*c^2;
